Pulse-level noisy quantum circuits with QuTiP

The study of the impact of noise on quantum circuits is especially relevant to guide the progress of Noisy Intermediate-Scale Quantum (NISQ) computing. In this paper, we address the pulse-level simulation of noisy quantum circuits with the Quantum Toolbox in Python (QuTiP). We introduce new tools in qutip-qip, QuTiP's quantum information processing package. These tools simulate quantum circuits at the pulse level, leveraging QuTiP's quantum dynamics solvers and control optimization features. We show how quantum circuits can be compiled on simulated processors, with control pulses acting on a target Hamiltonian that describes the unitary evolution of the physical qubits. Various types of noise can be introduced based on the physical model, e.g., by simulating the Lindblad density-matrix dynamics or Monte Carlo quantum trajectories. In particular, the user can define environment-induced decoherence at the processor level and include noise simulation at the level of control pulses. We illustrate how the Deutsch-Jozsa algorithm is compiled and executed on a superconducting-qubit-based processor, on a spin-chain-based processor and using control optimization algorithms. We also show how to easily reproduce experimental results on cross-talk noise in an ion-based processor, and how a Ramsey experiment can be modeled with Lindblad dynamics. Finally, we illustrate how to integrate these features with other software frameworks.

==> code/code1_main_example.py <==
import numpy as np
from qutip import basis
from qutip_qip.circuit import QubitCircuit
from qutip_qip.device import LinearSpinChain, SpinChainModel, Processor, ModelProcessor
from qutip_qip.compiler import SpinChainCompiler
from qutip_qip.noise import RelaxationNoise
qc = QubitCircuit(3)
qc.add_gate("X", targets=2)
qc.add_gate("SNOT", targets=0)
qc.add_gate("SNOT", targets=1)
qc.add_gate("SNOT", targets=2)

# Oracle function f(x)
qc.add_gate(
    "CNOT", controls=0, targets=2)
qc.add_gate(
    "CNOT", controls=1, targets=2)

qc.add_gate("SNOT", targets=0)
qc.add_gate("SNOT", targets=1)

init_state = basis([2,2,2], [0,0,0])
final_state = qc.run(init_state)

processor = LinearSpinChain(
    num_qubits=3, sx=0.25)

processor.load_circuit(qc)
t_max = processor.get_full_tlist()[-1]
tlist = np.linspace(0, t_max, 300)
result = processor.run_state(
    init_state, tlist=tlist)

processor.add_noise(
    RelaxationNoise(t2=30))
    
# Section 4.1 Model
model = SpinChainModel(
    num_qubits=3, setup="circular", g=1)
processor = Processor(model=model)

model.get_control(label="sx0")

model.get_control_labels()

# Section 4.3 Scheduler
from qutip_qip.compiler import Scheduler, Instruction

Scheduler("ASAP").schedule(qc)

inst_list = []
for gate in qc.gates:
    if gate.name in ("SNOT", "X"):
        inst_list.append(
            Instruction(gate, duration=1
            )
        )
    else:
        inst_list.append(
            Instruction(gate, duration=2
            )
        )
Scheduler("ALAP").schedule(inst_list)

==> code/code2_dj_algorithm.py <==
TEXTWIDTH = 5.93
LINEWIDTH = 3.22
import matplotlib as mpl
import matplotlib.pyplot as plt
try:
    from quantum_plots import global_setup
    global_setup(fontsize = 10)
except:
    pass
plt.rcParams.update({"text.usetex": True, "font.size": 10})

num_qubits = 3
                
import numpy as np
import matplotlib.pyplot as plt
np.random.seed(2)
from qutip_qip.device import (
    OptPulseProcessor, LinearSpinChain, SCQubits, SpinChainModel)
from qutip_qip.circuit import QubitCircuit
from qutip import sigmaz, sigmax, identity, tensor, basis

# Deutsch-Josza algorithm
dj_circuit = QubitCircuit(num_qubits)
dj_circuit.add_gate("X", targets=2)
dj_circuit.add_gate("SNOT", targets=0)
dj_circuit.add_gate("SNOT", targets=1)
dj_circuit.add_gate("SNOT", targets=2)

# Oracle function f(x)
dj_circuit.add_gate("CNOT", controls=0, targets=2)
dj_circuit.add_gate("CNOT", controls=1, targets=2)

dj_circuit.add_gate("SNOT", targets=0)
dj_circuit.add_gate("SNOT", targets=1)

# Spin chain model
spinchain_processor = LinearSpinChain(num_qubits=num_qubits, t2=30)  # T2 = 30
spinchain_processor.load_circuit(dj_circuit)
initial_state = basis([2, 2, 2], [0, 0, 0])  # 3 qubits in the 000 state
t_record = np.linspace(0, 20, 300)
result1 = spinchain_processor.run_state(initial_state, tlist=t_record)

# Superconducting qubits
scqubits_processor = SCQubits(num_qubits=num_qubits)
scqubits_processor.load_circuit(dj_circuit)
initial_state = basis([3, 3, 3], [0, 0, 0])  #  3-level
result2 = scqubits_processor.run_state(initial_state)

# Optimal control model
setting_args = {"SNOT": {"num_tslots": 6, "evo_time": 2},
                "X": {"num_tslots": 1, "evo_time": 0.5},
                "CNOT": {"num_tslots": 12, "evo_time": 5}}
opt_processor = OptPulseProcessor(
    num_qubits=num_qubits, model=SpinChainModel(3, setup="linear"))
opt_processor.load_circuit(  # Provide parameters for the algorithm
    dj_circuit, setting_args=setting_args, merge_gates=False,
    verbose=True, amp_ubound=5, amp_lbound=0)
initial_state = basis([2, 2, 2], [0, 0, 0])
result3 = opt_processor.run_state(initial_state)

# For plotting
width = TEXTWIDTH/3
fig, ax = opt_processor.plot_pulses(figsize=(width, width*3/2.9), dpi=200);

ax[0].set_ylabel(r"$\Omega^x_{0}$")
ax[1].set_ylabel(r"$\Omega^x_{1}$")
ax[2].set_ylabel(r"$\Omega^x_{2}$")
ax[3].set_ylabel(r"$\Omega^z_{0}$")
ax[4].set_ylabel(r"$\Omega^z_{1}$")
ax[5].set_ylabel(r"$\Omega^z_{2}$")
ax[6].set_ylabel(r"$g_{0}$")
ax[7].set_ylabel(r"$g_{1}$")
ax[7].set_xlabel(r"$t$")

full_tlist = opt_processor.get_full_tlist()
two_qubit_gate_region = [[0, 13, -12]] * 8
for i, (point1, point2, point3) in enumerate(two_qubit_gate_region):
    vmin, vmax = ax[i].get_ylim()
    ax[i].fill_between([full_tlist[point2], full_tlist[point3]], [vmin ,vmin],  [vmax, vmax], color="lightgray", alpha=0.5)
    ax[i].vlines([full_tlist[point2], full_tlist[point3]], vmin, vmax, "gray", "--", linewidth=0.8, alpha=0.5)

fig.tight_layout()
fig.savefig("optimal_control_pulse.pdf")
fig.show()

width = TEXTWIDTH/3
fig2, ax2 = spinchain_processor.plot_pulses(figsize=(width, width*3/2.9), dpi=200);
fig2.tight_layout()
ax2[0].set_ylabel(r"$\Omega^x_{0}$")
ax2[1].set_ylabel(r"$\Omega^x_{1}$")
ax2[2].set_ylabel(r"$\Omega^x_{2}$")
ax2[3].set_ylabel(r"$\Omega^z_{0}$")
ax2[4].set_ylabel(r"$\Omega^z_{1}$")
ax2[5].set_ylabel(r"$\Omega^z_{2}$")
ax2[6].set_ylabel(r"$g_{0}$")
ax2[7].set_ylabel(r"$g_{1}$")
ax2[7].set_xlabel(r"$t$")

full_tlist = spinchain_processor.get_full_tlist()
two_qubit_gate_region = [[0, 7, -15], [0, 7, -6], [0, 8, -2], [0, 7, -15], [0, 7, -6], [0, 8, -2], [0, 7, -6], [0, 7, -1]]
for i, (point1, point2, point3) in enumerate(two_qubit_gate_region):
    vmin, vmax = ax2[i].get_ylim()
    ax2[i].fill_between([full_tlist[point2], full_tlist[point3]], [vmin ,vmin],  [vmax, vmax], color="lightgray", alpha=0.5)
    ax2[i].vlines([full_tlist[point2], full_tlist[point3]], vmin, vmax, "gray", "--", linewidth=0.8, alpha=0.5)

fig2.tight_layout()
fig2.savefig("spin_chain_pulse.pdf")
fig2.show()

width = TEXTWIDTH/3
# fig3, ax3 = scqubits_processor.plot_pulses(figsize=(width, width*3/2.43), dpi=200);
fig3, ax3 = scqubits_processor.plot_pulses(figsize=(width, width*3/2.4), dpi=200);
ax3[0].set_ylabel(r"$\Omega^x_{0}$")
ax3[1].set_ylabel(r"$\Omega^x_{1}$")
ax3[2].set_ylabel(r"$\Omega^x_{2}$")
ax3[3].set_ylabel(r"$\Omega^y_{0}$")
ax3[4].set_ylabel(r"$\Omega^y_{1}$")
ax3[5].set_ylabel(r"$\Omega^y_{2}$")
ax3[6].set_ylabel(r"$\Omega^{\rm{cr}1}_{0}$")
ax3[7].set_ylabel(r"$\Omega^{\rm{cr}2}_{0}$")
ax3[8].set_ylabel(r"$\Omega^{\rm{cr}1}_{1}$")
ax3[9].set_ylabel(r"$\Omega^{\rm{cr}2}_{1}$")
ax3[9].set_xlabel(r"$t$")

full_tlist = scqubits_processor.get_full_tlist()
two_qubit_gate_region = np.array([[0, 6, -18], [0, 6, -4], [0, 9, -4], [0, 6, -18], [0, 6, -4], [0, 11, -4], [0, 6, -18], [0, 6, -4], [0, 6, -4]]) * 500
for i, (point1, point2, point3) in enumerate(two_qubit_gate_region):
    vmin, vmax = ax3[i].get_ylim()
    ax3[i].fill_between([full_tlist[point2], full_tlist[point3]], [vmin ,vmin],  [vmax, vmax], color="lightgray", alpha=0.5)
    ax3[i].vlines([full_tlist[point2], full_tlist[point3]], vmin, vmax, "gray", "--", linewidth=0.8, alpha=0.5)

fig3.tight_layout()
fig3.savefig("transmon_pulse.pdf")
fig3.show()


plt.rcParams.update({"text.usetex": False})

# Plot hinton
from qutip import hinton
fig4, ax4 = plt.subplots(figsize=(LINEWIDTH*0.9, LINEWIDTH*0.7), dpi=200)
first_two_qubits = result1.states[-1].ptrace([0,1])
_, ax4 = hinton(first_two_qubits, ax=ax4)
fig4.savefig("hinton.pdf")
fig4.show()

# Plot trajectory
expect = []
for state in result1.states:
    tmp = state.ptrace([0,1])
    tmp = basis([2,2], [0,0]).dag() * tmp * basis([2,2], [0,0])
    expect.append(np.real(tmp[0, 0]))
# fig5, ax5 = plt.subplots(figsize=(LINEWIDTH*0.7, LINEWIDTH*0.7*0.6), dpi=200)
fig5, ax5 = plt.subplots(figsize=(LINEWIDTH, LINEWIDTH*0.7), dpi=200)
ax5.plot(t_record, expect, color="slategrey")
ax5.set_ylabel(r"Population of $|00\rangle$")
ax5.set_xlabel(r"Time [$\mu$s]")
fig5.tight_layout()
fig5.savefig("population.pdf")
fig5.show()








==> code/code3_customize.py <==
TEXTWIDTH = 7.1398920714
LINEWIDTH = 3.48692403487

import matplotlib as mpl
import matplotlib.pyplot as plt

from scipy.optimize import curve_fit

try:
    global_setup(fontsize=10)
except:
    pass
plt.rcParams.update({"text.usetex": True, "font.size": 10})
from joblib import Parallel, delayed  # for parallel simulations
import numpy as np
from qutip import sigmax, sigmay, sigmaz, basis, qeye, tensor, Qobj, fock_dm
from qutip_qip.circuit import QubitCircuit, Gate
from qutip_qip.device import ModelProcessor, Model
from qutip_qip.compiler import GateCompiler, Instruction
from qutip import Options
from qutip_qip.noise import Noise


class MyModel(Model):
    """A custom Hamiltonian model with sigmax and sigmay control."""
    def get_control(self, label):
        """
        Get an available control Hamiltonian.
        For instance, sigmax control on the zeroth qubits is labeled "sx0".

        Args:
            label (str): The label of the Hamiltonian

        Returns:
            The Hamiltonian and target qubits as a tuple (qutip.Qobj, list).
        """
        targets = int(label[2:])
        if label[:2] == "sx":
            return 2 * np.pi * sigmax() / 2, [targets]
        elif label[:2] == "sy":
            return 2 * np.pi * sigmay() / 2, [targets]
        else:
            raise NotImplementError("Unknown control.")

class MyCompiler(GateCompiler):
    """Custom compiler for generating pulses from gates using the base class 
    GateCompiler.

    Args:
        num_qubits (int): The number of qubits in the processor
        params (dict): A dictionary of parameters for gate pulses such as
                       the pulse amplitude.
    """

    def __init__(self, num_qubits, params):
        super().__init__(num_qubits, params=params)
        self.params = params
        self.gate_compiler = {
            "ROT": self.rotation_with_phase_compiler,
            "RX": self.single_qubit_gate_compiler,
            "RY": self.single_qubit_gate_compiler,
        }

    def generate_pulse(self, gate, tlist, coeff, phase=0.0):
        """Generates the pulses.

        Args:
            gate (qutip_qip.circuit.Gate): A qutip Gate object.
            tlist (array): A list of times for the evolution.
            coeff (array): An array of coefficients for the gate pulses
            phase (float): The value of the phase for the gate.

        Returns:
            Instruction (qutip_qip.compiler.instruction.Instruction): An instruction
            to implement a gate containing the control pulses.                                               
        """
        pulse_info = [
            # (control label, coeff)
            ("sx" + str(gate.targets[0]), np.cos(phase) * coeff),
            ("sy" + str(gate.targets[0]), np.sin(phase) * coeff),
        ]
        return [Instruction(gate, tlist=tlist, pulse_info=pulse_info)]

    def single_qubit_gate_compiler(self, gate, args):
        """Compiles single-qubit gates to pulses.
        
        Args:
            gate (qutip_qip.circuit.Gate): A qutip Gate object.
        
        Returns:
            Instruction (qutip_qip.compiler.instruction.Instruction): An instruction
            to implement a gate containing the control pulses.
        """
        # gate.arg_value is the rotation angle
        tlist = np.abs(gate.arg_value) / self.params["pulse_amplitude"]
        coeff = self.params["pulse_amplitude"] * np.sign(gate.arg_value)
        if gate.name == "RX":
            return self.generate_pulse(gate, tlist, coeff, phase=0.0)
        elif gate.name == "RY":
            return self.generate_pulse(gate, tlist, coeff, phase=np.pi / 2)

    def rotation_with_phase_compiler(self, gate, args):
        """Compiles gates with a phase term.

        Args:
            gate (qutip_qip.circuit.Gate): A qutip Gate object.
        
        Returns:
            Instruction (qutip_qip.compiler.instruction.Instruction): An instruction
            to implement a gate containing the control pulses.
        """
        # gate.arg_value is the pulse phase
        tlist = self.params["duration"]
        coeff = self.params["pulse_amplitude"]
        return self.generate_pulse(gate, tlist, coeff, phase=gate.arg_value)


# Define a circuit and run the simulation
num_qubits = 1

circuit = QubitCircuit(1)
circuit.add_gate("RX", targets=0, arg_value=np.pi / 2)
circuit.add_gate("Z", targets=0)

myprocessor = ModelProcessor(model=MyModel(num_qubits))
myprocessor.native_gates = ["RX", "RY"]

mycompiler = MyCompiler(num_qubits, {"pulse_amplitude": 0.02})

myprocessor.load_circuit(circuit, compiler=mycompiler)
result = myprocessor.run_state(basis(2, 0))

fig, ax = myprocessor.plot_pulses(
    figsize=(LINEWIDTH * 0.7, LINEWIDTH / 2 * 0.7), dpi=200,
    use_control_latex=False
)
ax[-1].set_xlabel("$t$")
fig.tight_layout()
fig.savefig("custom_compiler_pulse.pdf")
fig.show()


class ClassicalCrossTalk(Noise):
    def __init__(self, ratio):
        self.ratio = ratio

    def get_noisy_dynamics(self, dims=None, pulses=None, systematic_noise=None):
        """Adds noise to the control pulses.
        
        Args:
            dims: Dimension of the system, e.g., [2,2,2,...] for qubits.
            pulses: A list of Pulse objects, representing the compiled pulses.
            systematic_noise: A Pulse object with no ideal control, used to represent
            pulse-independent noise such as decoherence (not used in this example).
        Returns:
            pulses: The list of modified pulses according to the noise model.
            systematic_noise: A Pulse object (not used in this example). 
        """
        for i, pulse in enumerate(pulses):
            if "sx" not in pulse.label and "sy" not in pulse.label:
                continue  # filter out other pulses, e.g. drift
            target = pulse.targets[0]
            if target != 0:  # add pulse to the left neighbour
                pulses[i].add_control_noise(
                    self.ratio * pulse.qobj,
                    targets=[target - 1],
                    coeff=pulse.coeff,
                    tlist=pulse.tlist,
                )
            if target != len(dims) - 1:  # add pulse to the right neighbour
                pulses[i].add_control_noise(
                    self.ratio * pulse.qobj,
                    targets=[target + 1],
                    coeff=pulse.coeff,
                    tlist=pulse.tlist,
                )
        return pulses, systematic_noise


def single_crosstalk_simulation(num_gates):
    """ A single simulation, with num_gates representing the number of rotations.

    Args:
        num_gates (int): The number of random gates to add in the simulation.

    Returns:
        result (qutip.solver.Result): A qutip Result object obtained from any of the
                                      solver methods such as mesolve.
    """
    num_qubits = 2  # Qubit-0 is the target qubit. Qubit-1 suffers from crosstalk.
    myprocessor = ModelProcessor(model=MyModel(num_qubits))
    # Add qubit frequency detuning 1.852MHz for the second qubit.
    myprocessor.add_drift(2 * np.pi * (sigmaz() + 1) / 2 * 1.852, targets=1)
    myprocessor.native_gates = None  # Remove the native gates
    mycompiler = MyCompiler(num_qubits, {"pulse_amplitude": 0.02, "duration": 25})
    myprocessor.add_noise(ClassicalCrossTalk(1.0))
    # Define a randome circuit.
    gates_set = [
        Gate("ROT", 0, arg_value=0),
        Gate("ROT", 0, arg_value=np.pi / 2),
        Gate("ROT", 0, arg_value=np.pi),
        Gate("ROT", 0, arg_value=np.pi / 2 * 3),
    ]
    circuit = QubitCircuit(num_qubits)
    for ind in np.random.randint(0, 4, num_gates):
        circuit.add_gate(gates_set[ind])
    # Simulate the circuit.
    myprocessor.load_circuit(circuit, compiler=mycompiler)
    init_state = tensor(
        [Qobj([[init_fid, 0], [0, 0.025]]), Qobj([[init_fid, 0], [0, 0.025]])]
    )
    options = Options(nsteps=10000)  # increase the maximal allowed steps
    e_ops = [tensor([qeye(2), fock_dm(2)])]  # observable

    # compute results of the run using a solver of choice with custom options
    result = myprocessor.run_state(init_state, solver="mesolve",
        options=options, e_ops=e_ops)
    result = result.expect[0][-1]  # measured expectation value at the end
    return result


num_sample = 2
# num_sample = 1600
fidelity = []
fidelity_error = []
init_fid = 0.975
num_gates_list = [250]
# num_gates_list = [250, 500, 750, 1000, 1250, 1500]

# The full simulation may take several hours
# so we just choose num_sample=2 and num_gates=250 as a test
for num_gates in num_gates_list:
    expect = Parallel(n_jobs=1)(delayed(single_crosstalk_simulation)(num_gates) for i in range(num_sample))
    fidelity.append(np.mean(expect))
    fidelity_error.append(np.std(expect)/np.sqrt(num_sample))

# Recorded result
num_gates_list = [250, 500, 750, 1000, 1250, 1500]
data_y = [
    0.9566768747558925,
    0.9388905075892828,
    0.9229470389282218,
    0.9075513000339529,
    0.8941659320508855,
    0.8756519016627652
]

data_y_error = [
    0.00042992029265330223,
    0.0008339882813741004,
    0.0012606632769758602,
    0.0014643550337816722,
    0.0017695604671714809,
    0.0020964978542167617
]


def rb_curve(x, a):
    return (1 / 2 + np.exp(-2 * a * x) / 2) * 0.975


pos, cov = curve_fit(rb_curve, num_gates_list, data_y, p0=[0.001])

xline = np.linspace(0, 1700, 200)
yline = rb_curve(xline, *pos)

fig, ax = plt.subplots(figsize=(LINEWIDTH, 0.65 * LINEWIDTH), dpi=200)
ax.errorbar(
    num_gates_list, data_y, yerr=data_y_error, fmt=".", capsize=2, color="slategrey"
)
ax.plot(xline, yline, color="slategrey")
ax.set_ylabel("Average fidelity")
ax.set_xlabel(r"Number of $\pi$ rotations")
ax.set_xlim((0, 1700))

fig.tight_layout()
fig.savefig("fig4_cross_talk.pdf")
fig.show()


==> code/code4_decoherence.py <==
TEXTWIDTH = 7.1398920714
LINEWIDTH = 3.48692403487
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
try:
    from quantum_plots import global_setup
    global_setup(fontsize = 10)
except:
    pass
plt.rcParams.update({"text.usetex": True, "font.size": 10})
import numpy as np
import scipy
from qutip import sigmaz, basis, sigmax, fidelity
from qutip_qip.operations import hadamard_transform
from qutip_qip.pulse import Pulse
from qutip_qip.device import LinearSpinChain
from qutip_qip.circuit import QubitCircuit
pi = np.pi
num_samples = 500
amp = 0.1
f = 0.5
t2 = 10 / f

# Define a processor.
proc = LinearSpinChain(
    num_qubits=1, sx=amp/2, t2=t2)
ham_idle = 2*pi * sigmaz()/2 * f
resonant_sx = 2*pi * sigmax() - \
    ham_idle / (amp/2)
proc.add_drift(ham_idle, targets=0)
proc.add_control(
    resonant_sx, targets=0, label="sx0")

# Define a Ramsey experiment.
def ramsey(t, proc):
    qc = QubitCircuit(1)
    qc.add_gate("RX", 0, arg_value=pi/2)
    qc.add_gate("IDLE", 0, arg_value=t)
    qc.add_gate("RX", 0, arg_value=pi/2)
    proc.load_circuit(qc)
    result = proc.run_state(
        init_state=basis(2, 0),
        e_ops = sigmaz()
    )
    return result.expect[0][-1]

idle_tlist = np.linspace(0., 30., num_samples)
measurements = np.asarray([ramsey(t, proc) for t in idle_tlist])

fig, ax = plt.subplots(figsize = (LINEWIDTH, LINEWIDTH*0.60), dpi=200)

rx_gate_time = 1/4/amp # pi/2
total_time = 2*rx_gate_time + idle_tlist[-1]

tlist = np.linspace(0., total_time, num_samples)
ax.plot(idle_tlist[:], measurements[:], '-', label="Simulation", color="slategray")

peak_ind = scipy.signal.find_peaks(measurements)[0]
decay_func = lambda t, t2, f0: f0 * np.exp(-1./t2 * t)
(t2_fit, f0_fit), _ = scipy.optimize.curve_fit(decay_func, idle_tlist[peak_ind], measurements[peak_ind])
print("T2:", t2)
print("Fitted T2:", t2_fit)

ax.plot(idle_tlist, decay_func(idle_tlist, t2_fit, f0_fit), '--', label="Theory", color="slategray")
ax.set_xlabel(r"Idling time $t$ [$\mu$s]")
ax.set_ylabel("Ramsey signal", labelpad=2)
ax.set_ylim((ax.get_ylim()[0], ax.get_ylim()[1]))
ax.set_position([0.18, 0.2, 0.75, 0.75])
ax.grid()

fig.savefig("fig5_decoherence.pdf")
fig.show()


circuit = QubitCircuit(1)
circuit.add_gate("RX", 0, arg_value=pi/2)
circuit.add_gate("IDLE", 0, arg_value=15.)
circuit.add_gate("RX", 0, arg_value=pi/2)
proc.load_circuit(circuit)
fig2, axis = proc.plot_pulses(figsize=(LINEWIDTH, LINEWIDTH*0.15), use_control_latex=False, dpi=200)
axis[0].set_ylim((0. - axis[0].get_ylim()[1] * 0.05, axis[0].get_ylim()[1]))
axis[0].set_position([0.18, 0.39, 0.75, 0.60])
axis[0].set_ylabel("sx0", labelpad=25)
axis[0].yaxis.set_label_coords(-0.13, 0.25)
axis[0].set_xlabel("Ramsey pulse")
fig2.savefig("fig5_decoherence_pulse.pdf")
fig2.show()

# Test for time-dependent decoherence
from qutip_qip.noise import DecoherenceNoise
from qutip import sigmam
tlist = np.linspace(0, 30., 100)
coeff = tlist * 0.01
proc.add_noise(
    DecoherenceNoise(sigmam(), targets=0, coeff=coeff, tlist=tlist))
result = proc.run_state(
    init_state=basis(2, 0),
    e_ops = sigmaz()
)


==> code/code5_deutsch_jozsa-qasm.py <==
from qutip_qip.qasm import read_qasm
qc = read_qasm("deutsch-jozsa.qasm")

from qutip_qip.qasm import save_qasm
save_qasm(qc,"deutsch-jozsa-qutip.qasm")










==> code/code8_qft.py <==
TEXTWIDTH = 5.93
LINEWIDTH = 3.22
import matplotlib as mpl
import matplotlib.pyplot as plt
try:
    from quantum_plots import global_setup
    global_setup(fontsize = 10)
except:
    pass
plt.rcParams.update({"text.usetex": True, "font.size": 10})


import numpy as np
from qutip import basis, fidelity
from qutip_qip.device import LinearSpinChain
from qutip_qip.algorithms import qft_gate_sequence

num_qubits = 10
# The QFT circuit
qc = qft_gate_sequence(num_qubits, swapping=False, to_cnot=True)
# Gate-level simulation
state1 = qc.run(basis([2]*num_qubits, [0]*num_qubits))
# Pulse-level simulation
processor = LinearSpinChain(num_qubits)
processor.load_circuit(qc)
state2 = processor.run_state(basis([2]*num_qubits, [0]*num_qubits)).states[-1]

assert(abs(1 - fidelity(state1, state2)) < 1.e-4)


def get_control_latex(model):
    """
    Get the labels for each Hamiltonian.
    It is used in the method method :meth:`.Processor.plot_pulses`.
    It is a 2-d nested list, in the plot,
    a different color will be used for each sublist.
    """
    num_qubits = model.num_qubits
    num_coupling = model._get_num_coupling()
    return [
        {f"sx{m}": r"$\sigma_x^{}$".format(m) for m in range(num_qubits)},
        {f"sz{m}": r"$\sigma_z^{}$".format(m) for m in range(num_qubits)},
        {
            f"g{m}": r"$g_{}$".format(m) for m in range(num_coupling)
        },
    ]

fig, axes = processor.plot_pulses(
    figsize=(TEXTWIDTH, TEXTWIDTH), dpi=200,
    pulse_labels=get_control_latex(processor.model))
axes[-1].set_xlabel("$t$")
fig.tight_layout()
fig.savefig("qft_pulse.pdf")


import time
compiling_time = []
simulation_time = []
for num_qubits in range(1, 3):  # Test up to 3 qubits
# for num_qubits in range(1, 11):
    compiling_time_sample = []
    simulation_time_sample = []
    for _ in range(20):
        qc = qft_gate_sequence(num_qubits, swapping=False, to_cnot=True)
        state1 = qc.run(basis([2]*num_qubits, [0]*num_qubits))
        processor = LinearSpinChain(num_qubits)
        start=time.time()
        processor.load_circuit(qc)
        end=time.time()
        compiling_time_sample.append(end - start)
        start=time.time()
        state2 = processor.run_state(basis([2]*num_qubits, [0]*num_qubits)).states[-1]
        end=time.time()
        simulation_time_sample.append(end - start)
    compiling_time.append(np.average(compiling_time_sample))
    simulation_time.append(np.average(simulation_time_sample))

# Recorded results
compiling_time = [0.0012659549713134766,
 0.008200037479400634,
 0.028502225875854492,
 0.07625222206115723,
 0.14860657453536988,
 0.26267787218093874,
 0.4118484020233154,
 0.644087290763855,
 0.9500880241394043,
 1.287346065044403]
simulation_time = [0.007144343852996826,
 0.019202685356140135,
 0.04985215663909912,
 0.11975035667419434,
 0.28220993280410767,
 0.6953113317489624,
 1.624202561378479,
 4.255168056488037,
 11.539598500728607,
 31.34040207862854]

fig, ax = plt.subplots(figsize=(LINEWIDTH, LINEWIDTH/3*2), dpi=200)
ax.plot(range(1, 11), compiling_time, "-s", markersize=4, label="solver")
ax.plot(range(1, 11), simulation_time, "-D", markersize=4, label="compiling")
ax.set_ylabel("Simulation time [s]")
ax.set_xlabel("Number of qubits")
ax.set_yscale("log")
ax.legend()
fig.tight_layout()
fig.savefig("runtime.pdf")
plt.show()

